Efficient Embedding of MPI Collectives in MXNET DAGs for scaling Deep Learning

Availability of high performance computing infrastructures such as clusters of GPUs and CPUs have fueled the growth of distributed learning systems. Deep Learning frameworks express neural nets as DAGs and execute these DAGs on computation resources such as GPUs. In this paper, we propose efficient designs of embedding MPI collective operations into data parallel DAGs. Incorrect designs can easily lead to deadlocks or program crashes. In particular, we demonstrate three designs: Funneled, Concurrent communication and Dependency chaining of using MPI collectives with DAGs. These designs automatically enable overlap of computation with communication by allowing for concurrent execution with the other tasks. We directly implement these designs into the KVStore API of the MXNET. This allows us to directly leverage the rest of the infrastructure. Using ImageNet and CIFAR data sets, we show the potential of our designs. In particular, our designs scale to 256 GPUs with as low as 50 seconds of epoch times for ImageNet 1K datasets.

==> convert.sh <==
#!/bin/bash

# This script does the following (assuming the "starting" doc is paper.docx):
# - attempts a draft conversion of .docx to .tex
# - converts extracted figures from .docx to .pdf
# - updates the figure links in the .tex
# - generates .pdf from .tex
#
# Note: This is the first/draft step going from .docx to .tex
#       Numerous MANUAL edits are needed AFTER this!!
#       Perhaps this could be further automated by leveraging pandoc scripting:
#       http://pandoc.org/scripting.html

pandoc -s \
       --smart \
       --listings \
       --from docx \
       --to latex \
       --default-image-extension=.png \
       --extract-media=. \
       --csl=IEEETran.cls \
       --variable documentclass=IEEEtran \
       -o paper.tex \
       paper.docx

cd media
for file in `ls`
do
    prefix=${file%%.*}
    unoconv -f pdf -o ${prefix}_dummy.pdf ${file}
    pdfcrop ${prefix}_dummy.pdf ${prefix}.pdf
    rm ${prefix}_dummy.pdf
done
cd ..

sed -i -e 's/wmf/pdf/g' paper.tex
sed -i -e 's/png/pdf/g' paper.tex

pdflatex paper.tex


==> snippets.py <==
# snippet-1
keys=[1,3,9]
kvstore.init(keys,
             [mxnet.ndarray.ones(shape)]*len(keys))
tensorlist=[mxnet.ndarray.ones(shape,gpu)
            for gpu in gpus]*len(keys)
kvstore.push(keys,tensorlist)
kvstore.pull(keys,tensorlist )
kvstore.set_optimizer(algorithm)

# snippet-2
Kvstore.Init("Synchronous MPI")
for epoch in range(num_epochs):
    for mini_batch in train_data:
        Executor. Forward_backward(net.symbol, net.params,
                                   net.grads, mini_batch)
        for key in range(num_tensors):
            Kvstore.Push(key, net.grads[key])
            Kvstore.Pull(key, net.grads[key])
        SGD.Update(net.params, net.grads,
                   rescale=1/(NumWorkers*Batch_Size))
        Executor.TrainingAccuracy(mini_batch)
    Executor.ValidationAccuracy(test_batch)

# snippet-3
Kvstore.Init("Asynchronous MPI")
Kvstore.set_updater(SGD, rescale=1/Batch_Size)
for epoch in range(num_epochs):
    for mini_batch in train_data:
        Executor.Forward_backward(net.symbol, net.params,
                                  net.grads, mini_batch)
        for key in range(num_tensors):
            Kvstore.Push(key, net.grads[key])
            Kvstore.Pull(key, net.params[key])
        Executor.TrainingAccuracy(mini_batch)
    Executor.ValidationAccuracy(test_batch)
    

# snippet-4
Kvstore.Init("Elastic SGD")
Kvstore.set_updater(Elastic1, rescale=alpha)
for epoch in range(num_epochs):
    for mini_batch in train_data:
        Executor.Forward_backward(net.symbol, net.params,
                                  net.grads, mini_batch)
        for key in range(num_tensors):
            if (iter%INTERVAL == 0):
                Kvstore.Push(key, net.params[key])
                Kvstore.Pull(key, net.centers[key])
            Kvstore.local_update(Elastic2, rescale=alpha)
        SGD.Update(net.params, net.grads,
                   rescale=1/Batch_Size))
        Executor.TrainingAccuracy(mini_batch)
    Executor.ValidationAccuracy(test_batch)
            

